Theory of Linear Spin Wave Emission from a Bloch Domain Wall

We report an analytical theory of linear emission of exchange spin waves from a Bloch domain wall, excited by a uniform microwave magnetic field. The problem is reduced to a one-dimensional Schr\"odinger-like equation with a P\"oschl-Teller potential and a driving term of the same profile. The emission of plane spin waves is observed at excitation frequencies above a threshold value, as a result of a linear process. The height-to-width aspect ratio of the P\"oschl-Teller profile for a domain wall is found to correspond to a local maximum of the emission efficiency. Furthermore, for a tailored P\"oschl-Teller potential with a variable aspect ratio, particular values of the latter can lead to enhanced or even completely suppressed emission.

==> anc/Supplemental_Material.tex <==
% ****** Start of file apssamp.tex ******
%
%   This file is part of the APS files in the REVTeX 4.1 distribution.
%   Version 4.1r of REVTeX, August 2010
%
%   Copyright (c) 2009, 2010 The American Physical Society.
%
%   See the REVTeX 4 README file for restrictions and more information.
%
% TeX'ing this file requires that you have AMS-LaTeX 2.0 installed
% as well as the rest of the prerequisites for REVTeX 4.1
%
% See the REVTeX 4 README file
% It also requires running BibTeX. The commands are as follows:
%
%  1)  latex apssamp.tex
%  2)  bibtex apssamp
%  3)  latex apssamp.tex
%  4)  latex apssamp.tex
%
\documentclass[%
 reprint,
superscriptaddress,
%groupedaddress,
%unsortedaddress,
%runinaddress,
%frontmatterverbose, 
%preprint,
%showpacs,preprintnumbers,
%nofootinbib,
%nobibnotes,
%bibnotes,
 amsmath,amssymb,
 aps, prl,
%pra,
%prb,
%rmp,
%prstab,
%prstper,
%floatfix,
]{revtex4-1}

\usepackage{graphicx}% Include figure files
\usepackage{dcolumn}% Align table columns on decimal point
\usepackage{bm}% bold math
\usepackage{hyperref}% add hypertext capabilities
\usepackage[mathlines]{lineno}% Enable numbering of text and display math
%\linenumbers\relax % Commence numbering lines

%\usepackage[showframe,%Uncomment any one of the following lines to test 
%%scale=0.7, marginratio={1:1, 2:3}, ignoreall,% default settings
%%text={7in,10in},centering,
%%margin=1.5in,
%%total={6.5in,8.75in}, top=1.2in, left=0.9in, includefoot,
%%height=10in,a5paper,hmargin={3cm,0.8in},
%]{geometry}

\bibliographystyle{apsrev4-1}

\renewcommand{\vec}[1]{\mathbf{#1}}

\begin{document}

\preprint{APS/123-QED}

\title{Theory of Linear Spin Wave Emission from a Bloch Domain Wall}% Force line breaks with \\
%\thanks{A footnote to the article title}%

\author{N. J. Whitehead}
\affiliation{Department of Physics \& Astronomy, University of Exeter, Stocker Road, Exeter, UK, EX4 4QL.}
%\altaffiliation[Also at ]{Physics Department, XYZ University.}%Lines break automatically or can be forced with \\
\author{S. A. R. Horsley}
\affiliation{Department of Physics \& Astronomy, University of Exeter, Stocker Road, Exeter, UK, EX4 4QL.}
\author{T. G. Philbin}
\affiliation{Department of Physics \& Astronomy, University of Exeter, Stocker Road, Exeter, UK, EX4 4QL.}
\author{A. N. Kuchko}
\affiliation{Institute of Magnetism, 36b Vernadskogo Avenue, Kiev, 03142, Ukraine.}
\author{V. V. Kruglyak}
\email{V.V.Kruglyak@exeter.ac.uk}
\affiliation{Department of Physics \& Astronomy, University of Exeter, Stocker Road, Exeter, UK, EX4 4QL.}

\date{\today}% It is always \today, today,
             %  but any date may be explicitly specified

\maketitle

\onecolumngrid % single column format

\section{Supplemental Material}
\subsection{List of Supplementary Animations and their Captions}

Animation 1 - spin wave amplitudes in the rotated frame: Spatial and temporal dependence of the $x'$ and $y'$ components of the magnetization, $\tilde{m}_{\beta,x}'$ and $\tilde{m}_{\beta,y}'$ respectively. The domain wall is centred at $y'=0$. \\

Animation 2 - Spin wave magnetization vectors: Visualization of the magnetization vectors in the laboratory (unrotated) frame, with (a) side ($x-y$) projection and (b) axonometric view.\\

Animation 3 - Uniform precession magnetization vectors: Visualization of the uniform precession of the magnetization vectors in the laboratory (unrotated) frame, with (a) side ($x-y$) projection and (b) axonometric view.\\

Animation 4 - Total magnetization vectors: Visualization of the total magnetization vectors - this is the combined effect of Animations 2 and 3, with (a) side and (b) axonometric view. The spin waves are visible above the uniform precession for our choice of frequency (50GHz).\\

Each animation uses the parameters stated in the main text, repeated here for clarity: 

$M_0$ = 800 erg$\cdot$G$^{-1}\cdot$cm$^{-3}$, $\gamma = 1.76\times 10^7$ Hz$\cdot$Oe$^{-1}$, $\alpha = 3.125 \times10^{-12}$  cm$^{2}$, $\beta_\parallel = 0.1$ ($K=32\times10^3$erg$\cdot$cm$^{-3}$), $\beta_\perp = 10$ ($K=32\times10^5$erg$\cdot$cm$^{-3}$), $\lambda_B=6$nm. 

In addition, we choose $\Omega=22$ corresponding to a frequency of 50GHz.

\clearpage

\end{document}
%
% ****** End of file apssamp.tex ******

